Small $\text{PSL}(2, \mathbb{F})$ representations of Seifert fiber space groups

Let $M$ be a Seifert fiber space with non-abelian fundamental group and admitting a triangulation with $t$ tetrahedra. We show that there is a non-abelian $\text{PSL}(2, \mathbb{F})$ quotient where $|\mathbb F| < c(2^{20t}3^{120t})$ for an absolute constant $c>0$ and use this to show that the lens space recognition problem lies in coNP for Seifert fiber space input. We end with a discussion of our results in the context of distinguishing lens spaces from other $3$--manifolds more generally.

==> anc/rSeemsNeverToBeInTraceField.sage <==
# this is code meant to run in sage to check if certain polynomials are irreducible in Q(\zeta_\ell) for \ell = 2*lcm(n1,n2,n3)
# 
# It is a companion to "Small PSL(2,F) representations of Seifert fiber space groups" by Neil R Hoffman and Kate L Petersen 
#
# This computation was used in Remark 3.6 of the paper. 
#
# this function returns the cosine of pi/degree as an algebraic integer in a cyclotomic field
def CN(degree): 
     return (E(2*degree)+E(2*degree, 2*degree-1))/2 

# this function returns the ell such that the relevant cosines
# are all in the real cyclotomic field Q(\zeta_ell +\zeta_ell^-1)
def ell(n1, n2, n3):
    return 2*lcm([n1,n2,n3])

# this function returns the polynomal in r that is used
# to give the field of definition of for the triangle group
# T_n1,n2,n3
def rPoly(n1, n2, n3, r):
    return r^2 +2*r*(CN(n1)-CN(n2)) + 2*(1-2*CN(n1)*CN(n2)-CN(n3))

# this returns the value of r by applying the quadratic formula to
# the previous function
def rPolyRoots(n1,n2,n3,r):
    p = rPoly(n1,n2,n3,r)
    return (-p.coefficients()[1]+(p.coefficients()[1]**2 - 4*p.coefficients()[0]*p.coefficients()[2])**(1/2))/(2*p.coefficients()[2])


ACAP= 20
BCAP =20
CCAP = 20

irCount = 0
abcReducible = []
totalCount = 0
totally_real = 0

COUNTCHECK = 10

# fix this to check the relative degrees of the ell-th real cyclotomic field and that with r attached. 
for a in range(2,ACAP):
    for b in range(a, BCAP):
        for c in range(b, CCAP):
            if 1/a+1/b+1/c < 1:
                totalCount = totalCount + 1
                l = ell(a,b,c)
                CF = CyclotomicField(l)
                R.<r> = CF[]
                p = rPoly(a,b,c,r)
                #print(" l is", ell(a,b,c), "a,b,c=", a, ",", b, ",", c, " p is ", p)
                L.<b> =CF.extension(p)
                if L.absolute_field('c').degree() > euler_phi(l) :
                    irCount = irCount+1
                else:
                    abcReducible.append([a,b,c])
		if len(L1.real_embeddings()) == L.absolute_degree(): # check if L is every totally real
		    print(" l is", ell(a,b,c), "a,b,c=", a, ",", b, ",", c, " p is ", p)
		    totally_real = totally_real + 1
                if totalCount%COUNTCHECK == 0:
                    print("SO FAR: out of ", totalCount, " there are ", irCount, " irreducible polynomials in r. Some reducible ones were ", abcReducible, " totally real fields found=", totally_real) 

print("out of ", totalCount, " there were ", irCount, " irreducible polynomials in r. Some reducible ones were ", abcReducible)

